General Radial-Composition Correlations in Two-Component Many-Body Systems

The linear correlation between RMS radius difference and composition asymmetry in two-component many-body systems is a robust feature observed across nuclear experiments, diverse nuclear structural models, molecular dynamic simulations for bimetallic clusters, and galactic modeling with self-interacting dark matter. We identify the short-range attractive central force as the key ingredient for its emergence, a mechanism underpinned by the coordinate transformation under low-energy harmonic-oscillator approximation, the virial theorem, and Pauli principle/hard core potential, in many-fermion system/classic many-body system.

==> eam_rand.py <==
import sys
import numpy as np
import time
from scipy.ndimage import gaussian_filter1d

def scale_eam_alloy_dual(input_filename):
    """
    Read an EAM/Alloy potential file, apply random Gaussian noise to the attractive
    parts of the pair potentials, smooth the result, and write out a modified version.

    The input file follows the standard DYNAMO `setfl` format for EAM/alloy potentials:
        - First 3 lines: header comments (unmodified)
        - Line 4: number of elements and element names
        - Line 5: mesh parameters (n_rho, d_rho, n_r, d_r, r_cut)
        - For each element: metadata (atomic number, mass, lattice constant, structure),
          F(rho) array (embedded energy vs electron density), rho(r) array (electron density vs distance)
        - Then pair potentials r*phi(r) for all pairs (N*(N+1)/2 blocks)

    The modifications applied:
        - For each pair potential value that is negative (attractive part), add a random noise
          drawn from a normal distribution with zero mean and standard deviation = |val|.
        - The resulting pair potentials are then smoothed by a 1D Gaussian filter (sigma=10).
        - No changes are made to the embedding functions or electron densities.
        - The output file name is created by prefixing "rand." to the input filename.

    Parameters
    ----------
    input_filename : str
        Path to the input EAM/alloy potential file (e.g., "AlCu.eam.alloy").

    Returns
    -------
    None
        Writes a modified potential file to disk. If the input file is not found,
        prints an error message and returns.
    """

    try:
        with open(input_filename, 'r') as f:
            lines = f.readlines()
    except FileNotFoundError:
        print(f"error: can't find file {input_filename}")
        return

    # 1. Preserve the first 3 lines as header comments.
    # These lines typically contain metadata about the potential.
    header = lines[:3]

    # 2. Tokenize the rest of the file (lines[3:]) into a flat list of strings.
    # This handles any inconsistent whitespace or line breaks.
    tokens = []
    for line in lines[3:]:
        tokens.extend(line.split())

    ptr = 0  # current position in the token list

    # Read line 4: number of elements and their names
    n_elements = int(tokens[ptr])
    ptr += 1
    elements = tokens[ptr : ptr + n_elements]
    ptr += n_elements

    # Read line 5: grid parameters for the tabulated functions
    #   n_rho   : number of points in the electron density grid
    #   d_rho   : spacing in electron density
    #   n_r     : number of points in the radial distance grid
    #   d_r     : spacing in radial distance
    #   r_cut   : cutoff radius
    n_rho = int(tokens[ptr])
    d_rho = float(tokens[ptr + 1])
    n_r = int(tokens[ptr + 2])
    d_r = float(tokens[ptr + 3])
    r_cut = float(tokens[ptr + 4])
    ptr += 5

    # 3. Read and store data for each element.
    # For each element we store:
    #   - meta: [atomic_number, mass, lattice_constant, structure]
    #   - f_rho: embedding energy F(rho) (original values but potentially scaled)
    #   - rho_r: electron density as a function of r (rho(r))
    element_data = []
    for i in range(n_elements):
        # Element metadata (4 tokens)
        meta = tokens[ptr : ptr + 4]
        ptr += 4

        # F(rho) array: length n_rho
        # The original code had conditional scaling for negative values, but currently
        # it simply copies all values without modification (positive and negative kept as is).
        # A commented scaling block is present but not active.
        f_rho_raw = tokens[ptr : ptr + n_rho]
        f_rho_scaled = []
        for v in f_rho_raw:
            val = float(v)
            f_rho_scaled.append(val)
        ptr += n_rho

        # rho(r) array: length n_r, electron density vs distance.
        # No modifications applied; just convert to float list.
        rho_r = tokens[ptr : ptr + n_r]
        ptr += n_r

        element_data.append({
            'meta': meta,
            'f_rho': f_rho_scaled,
            'rho_r': rho_r
        })

    # 4. Read and process pair potentials r*phi(r).
    # For N elements, there are N*(N+1)/2 pair potential blocks (sorted: (1,1), (1,2), ..., (N,N)).
    # For each pair:
    #   - Read raw values (strings) into a list of floats.
    #   - For any negative value (attractive part), add Gaussian noise with zero mean
    #     and standard deviation equal to the absolute value of the original.
    #   - Positive values (repulsive hard core) are kept unchanged.
    #   - After this, the entire array is smoothed by a 1D Gaussian filter (sigma=10).
    n_pairs = n_elements * (n_elements + 1) // 2
    pair_potentials = []
    for i in range(n_pairs):
        r_phi_raw = tokens[ptr : ptr + n_r]
        ptr += n_r

        # Apply noise to negative values and keep positives as is.
        r_phi_scaled = []
        for v in r_phi_raw:
            val = float(v)
            if val < 0:
                # Add Gaussian noise: mean=0, std=|val|
                # This introduces randomness in the attractive tail.
                val += np.random.normal(0, abs(val))
                r_phi_scaled.append(val)
            elif val == 0: 
                val += np.random.normal(0, 0.1)
                r_phi_scaled.append(val)
            else:
                # Positive (repulsive) part: unchanged.
                r_phi_scaled.append(val)

        # Smooth the entire pair potential array (including possibly noisy negative parts)
        # using a 1D Gaussian filter with sigma = 10.
        smoothed = gaussian_filter1d(r_phi_scaled, sigma=10)
        pair_potentials.append(smoothed)

    # 5. Write the modified potential to a new file.
    output_filename = f"rand.{input_filename}"
    with open(output_filename, 'w') as out:
        # Write the first 3 header lines exactly as they were.
        out.writelines(header)

        # Write line 4: element count and element names.
        out.write(f" {n_elements} {' '.join(elements)}\n")

        # Write line 5: grid parameters with fixed width formatting.
        out.write(f" {n_rho:12d} {d_rho:18.10e} {n_r:12d} {d_r:18.10e} {r_cut:18.10e}\n")

        # Write each element's data block.
        for data in element_data:
            m = data['meta']
            # Metadata line: atomic number (int), mass, lattice constant, structure name.
            out.write(f" {int(m[0]):3d} {float(m[1]):14.6f} {float(m[2]):14.6f} {m[3]:8s}\n")

            # Write F(rho) values (embedding energy) in blocks of 5 per line.
            for i, val in enumerate(data['f_rho']):
                out.write(f"{val:24.16e}")
                if (i + 1) % 5 == 0:
                    out.write("\n")
            if n_rho % 5 != 0:
                out.write("\n")  # ensure final newline if last block incomplete

            # Write rho(r) values (electron density) similarly.
            for i, val in enumerate(data['rho_r']):
                out.write(f"{float(val):24.16e}")
                if (i + 1) % 5 == 0:
                    out.write("\n")
            if n_r % 5 != 0:
                out.write("\n")

        # Write all pair potentials (r*phi(r)) in blocks of 5 per line.
        for pair in pair_potentials:
            for i, val in enumerate(pair):
                out.write(f"{val:24.16e}")
                if (i + 1) % 5 == 0:
                    out.write("\n")
            if n_r % 5 != 0:
                out.write("\n")

    print(f"done！")
    print(f"stored in new file: {output_filename}")

if __name__ == "__main__":
    # Example usage: process the file "AlCu.eam.alloy"
    filename = "AlCu.eam.alloy"
    # Seed the random number generator with current time for non-deterministic noise.
    np.random.seed(int(time.time()))
    scale_eam_alloy_dual(filename)

==> min_depr.py <==
#!/usr/bin/env python3
"""
This script reads an EAM/Alloy potential file in DYNAMO setfl format,
modifies the pair potentials by adding random noise to the attractive parts
and applying Gaussian smoothing, then writes the modified potential to a new file.

The modifications are intended to generate a perturbed potential for testing
or sensitivity analysis (e.g., creating a "minimally deprecated" version).
"""

import sys
import numpy as np
import time
from scipy.ndimage import gaussian_filter1d

def scale_eam_alloy_dual(input_filename):
    """
    Read an EAM/alloy potential file, modify pair potentials, and write the result.

    The input file follows the standard format:
        - First 3 lines: header comments (copied unchanged)
        - Line 4: number of elements and their names
        - Line 5: grid parameters (n_rho, d_rho, n_r, d_r, r_cut)
        - For each element: metadata (Z, mass, lattice constant, structure),
          F(rho) array (embedding energy vs density),
          rho(r) array (electron density vs distance)
        - Then pair potential blocks r*phi(r) for all pairs (N*(N+1)//2 blocks)

    Modifications applied:
        - For each negative value in a pair potential (attractive part),
          replace it with a random number drawn from N(0, 0.5).
        - Positive values (repulsive core) are left unchanged.
        - The entire pair potential array is then smoothed with a 1D Gaussian filter (sigma=10).
        - No changes to embedding functions (F(rho)) or density functions (rho(r)).

    The output file name is constructed as f"min.depr.{input_filename}".

    Parameters
    ----------
    input_filename : str
        Path to the input EAM/alloy potential file (e.g., "AlCu.eam.alloy").

    Returns
    -------
    None
        Writes a modified potential file to disk. On file-not-found error, prints a message and returns.
    """
    try:
        with open(input_filename, 'r') as f:
            lines = f.readlines()
    except FileNotFoundError:
        print(f"error: can't find file {input_filename}")
        return

    # 1. Preserve the first 3 lines as header comments (these often contain
    # metadata, date, or reference information for the potential).
    header = lines[:3]

    # 2. Tokenize the rest of the file (line 4 onward) into a flat list of strings.
    # This handles arbitrary whitespace and line breaks robustly.
    tokens = []
    for line in lines[3:]:
        tokens.extend(line.split())

    ptr = 0  # current index in the token list

    # Read line 4: number of elements and their names
    n_elements = int(tokens[ptr])
    ptr += 1
    elements = tokens[ptr : ptr + n_elements]
    ptr += n_elements

    # Read line 5: mesh parameters for tabulated functions
    #   n_rho : number of points in electron density grid
    #   d_rho : spacing in electron density
    #   n_r   : number of points in radial distance grid
    #   d_r   : spacing in radial distance
    #   r_cut : cutoff radius
    n_rho = int(tokens[ptr])
    d_rho = float(tokens[ptr + 1])
    n_r = int(tokens[ptr + 2])
    d_r = float(tokens[ptr + 3])
    r_cut = float(tokens[ptr + 4])
    ptr += 5

    # 3. Read data for each element: metadata, embedding function F(rho), density function rho(r)
    element_data = []
    for i in range(n_elements):
        # Element metadata: [atomic_number, atomic_mass, lattice_constant, crystal_structure]
        # These 4 tokens are read and stored as strings; later they will be written unchanged.
        meta = tokens[ptr : ptr + 4]
        ptr += 4

        # F(rho) array: embedding energy as a function of electron density.
        # In this version, we simply convert to float and keep original values (no scaling).
        f_rho_raw = tokens[ptr : ptr + n_rho]
        f_rho_scaled = []
        for v in f_rho_raw:
            val = float(v)
            f_rho_scaled.append(val)   # No modification; original values preserved.
        ptr += n_rho

        # rho(r) array: electron density as a function of radial distance.
        # Values are kept as original (converted to float).
        rho_r = tokens[ptr : ptr + n_r]
        ptr += n_r

        element_data.append({
            'meta': meta,
            'f_rho': f_rho_scaled,
            'rho_r': rho_r
        })

    # 4. Read and modify pair potentials r*phi(r)
    # For N elements, there are N*(N+1)//2 pair blocks, ordered as (1,1), (1,2), ..., (N,N).
    n_pairs = n_elements * (n_elements + 1) // 2
    pair_potentials = []
    for i in range(n_pairs):
        # Read the raw tokens for this pair potential block (length n_r)
        r_phi_raw = tokens[ptr : ptr + n_r]
        ptr += n_r

        # Process each value: replace negative (attractive) values with random noise from N(0,0.5),
        # keep positive (repulsive core) values unchanged.
        r_phi_scaled = []
        for v in r_phi_raw:
            val = float(v)
            if val < 0:
                # Attractive part: replace with Gaussian noise (mean=0, standard deviation=0.5)
                # This introduces significant perturbation to the attractive tail.
                r_phi_scaled.append(np.random.normal(0, 0.1))
            else:
                # Repulsive part (positive or zero) is kept as is to preserve hard-core behavior.
                r_phi_scaled.append(val)

        # Apply 1D Gaussian smoothing to the entire pair potential array (sigma=10).
        # This makes the perturbed potential smoother and avoids sharp, unphysical oscillations.
        r_phi_smoothed = gaussian_filter1d(r_phi_scaled, sigma=10)

        pair_potentials.append(r_phi_smoothed)

    # 5. Write the modified potential to a new file in standard EAM/Alloy format.
    output_filename = f"min.depr.{input_filename}"
    with open(output_filename, 'w') as out:
        # Write the original header lines (first 3 lines) unchanged.
        out.writelines(header)

        # Write line 4: element count and element names.
        out.write(f" {n_elements} {' '.join(elements)}\n")

        # Write line 5: mesh parameters with fixed-width formatting (12 or 18 characters).
        out.write(f" {n_rho:12d} {d_rho:18.10e} {n_r:12d} {d_r:18.10e} {r_cut:18.10e}\n")

        # Write data for each element (metadata, F(rho), rho(r)).
        for data in element_data:
            m = data['meta']
            # Metadata line: atomic number (int, 3 digits), mass, lattice constant, structure name.
            out.write(f" {int(m[0]):3d} {float(m[1]):14.6f} {float(m[2]):14.6f} {m[3]:8s}\n")

            # Write F(rho) array: 5 numbers per line, each formatted as 24.16e.
            for idx, val in enumerate(data['f_rho']):
                out.write(f"{val:24.16e}")
                if (idx + 1) % 5 == 0:
                    out.write("\n")
            if n_rho % 5 != 0:
                out.write("\n")   # ensure final newline if not exactly multiple of 5

            # Write rho(r) array: same formatting.
            for idx, val in enumerate(data['rho_r']):
                out.write(f"{float(val):24.16e}")
                if (idx + 1) % 5 == 0:
                    out.write("\n")
            if n_r % 5 != 0:
                out.write("\n")

        # Write all pair potentials (r*phi(r)) in the same 5‑per‑line format.
        for pair in pair_potentials:
            for idx, val in enumerate(pair):
                out.write(f"{val:24.16e}")
                if (idx + 1) % 5 == 0:
                    out.write("\n")
            if n_r % 5 != 0:
                out.write("\n")

    print(f"done！")
    print(f"new file: {output_filename}")

if __name__ == "__main__":
    # Example: process the potential file "AlCu.eam.alloy" in the current directory.
    filename = "AlCu.eam.alloy"
    # Seed the random number generator with the current time to get different perturbations
    # each time the script runs (non-deterministic behavior).
    np.random.seed(int(time.time()))
    scale_eam_alloy_dual(filename)

==> min_shift.py <==
#!/usr/bin/env python3
"""
This script reads an EAM/Alloy potential file in DYNAMO setfl format,
extends the range of the pair potentials by a fixed distance (6.0 Å),
and modifies the extended part by adding random noise followed by Gaussian smoothing.
The electron density functions (rho(r)) are also extended by zero padding.

The output file contains a "shifted" potential with longer range.
"""

import numpy as np
import time
from scipy.ndimage import gaussian_filter1d

def modify_eam_alloy_correct_phi(input_file, output_file):
    """
    Extend the cutoff radius of pair potentials in an EAM/Alloy file.

    Steps:
        1. Parse header, element list, and grid parameters.
        2. Extend rho(r) arrays (electron density) with zero padding.
        3. For each pair potential:
           - Convert from r*phi(r) to phi(r).
           - Locate the cutoff point (where phi crosses from positive to non-positive).
           - Extend the potential by adding a gap region (zero initial, then random noise + smoothing)
             and a tail region (noise added to original tail, then smoothed).
           - Recombine and convert back to r*phi(r) using the new r coordinates.
        4. Write the modified potential to a new file.

    Parameters
    ----------
    input_file : str
        Path to the input EAM/alloy potential file (e.g., "AlCu.eam.alloy").
    output_file : str
        Path where the modified potential will be saved.
    """
    # Seed the random number generator with current time for non-deterministic results.
    np.random.seed(int(time.time()))

    # Read the entire input file
    with open(input_file, 'r') as f:
        lines = f.readlines()

    # ----- 1. Parse header and grid information -----
    # First 3 lines are header comments (copied as-is later)
    header = lines[:3]

    # Line 4: number of element types and their names
    line4 = lines[3].split()
    n_types = int(line4[0])          # number of distinct elements
    elements = line4[1:]             # list of element names

    # Line 5: grid parameters
    #   n_rho : number of points in embedding density grid
    #   d_rho : spacing in embedding density
    #   n_r   : number of points in radial grid (original)
    #   dr    : spacing in radial distance
    #   cutoff: original cutoff radius
    line5 = lines[4].split()
    n_rho = int(line5[0])
    d_rho = float(line5[1])
    n_r = int(line5[2])
    dr = float(line5[3])
    cutoff = float(line5[4])

    # We will extend the radial range by 6.0 Å
    add_dist = 6.0
    add_n = int(round(add_dist / dr))          # number of additional grid points
    new_n_r = n_r + add_n                      # new total number of radial points
    new_cutoff = cutoff + add_dist             # new cutoff radius

    # Original radial coordinate values (starting from dr to avoid division by zero at r=0)
    r_coords = np.linspace(dr, cutoff, n_r)
    # New radial coordinates (extended)
    new_r_coords = np.linspace(dr, new_cutoff, new_n_r)

    # Helper function to read a data block that may span multiple lines.
    # Each block (e.g., F(rho) array or pair potential) is written as 5 numbers per line.
    # This function accumulates numbers until `count` values are read.
    def get_data_block(current_idx, count):
        """
        Read a block of floating-point numbers from `lines` starting at line `current_idx`.

        Parameters
        ----------
        current_idx : int
            Index of the line to start reading from.
        count : int
            Number of floating-point values to read.

        Returns
        -------
        data : np.ndarray
            Array of length `count` containing the read numbers.
        current_idx : int
            New line index after reading the block.
        """
        data = []
        while len(data) < count:
            # Split the current line into numbers and convert to float
            data.extend([float(x) for x in lines[current_idx].split()])
            current_idx += 1
        return np.array(data), current_idx

    pointer = 5   # current line index (after line 5)
    atom_data = []  # will store metadata and functions for each element

    # ----- 2. Read embedding functions F(rho) and electron densities rho(r) -----
    for i in range(n_types):
        # The line containing element properties (atomic number, mass, lattice constant, structure)
        prop_line = lines[pointer]
        pointer += 1

        # Read the F(rho) array of length n_rho
        f_rho, pointer = get_data_block(pointer, n_rho)

        # Read the original rho(r) array of length n_r
        rho_r, pointer = get_data_block(pointer, n_r)

        # Extend rho(r) by zero padding (constant value 0) for the additional points.
        # This assumes that the electron density beyond the original cutoff is negligible.
        new_rho_r = np.pad(rho_r, (0, add_n), 'constant')
        atom_data.append({
            'prop': prop_line,
            'f': f_rho,
            'rho': new_rho_r
        })

    # ----- 3. Process pair potentials (r*phi(r)) and extend them -----
    # Number of pair potential blocks: N*(N+1)//2 (ordered (1,1), (1,2), ..., (N,N))
    n_pairs = n_types * (n_types + 1) // 2
    modified_pairs = []

    for p in range(n_pairs):
        # Read the original r*phi(r) block (length n_r)
        r_phi_raw, pointer = get_data_block(pointer, n_r)

        # Convert from r*phi(r) to phi(r) by dividing by r (element-wise).
        # Note: r_phi_raw[0] corresponds to r = dr, so no division by zero.
        phi_r = r_phi_raw / r_coords

        # Find the index where phi(r) crosses from positive to non-positive.
        # This is typically the "cutoff" beyond which the potential becomes purely attractive or zero.
        # We start searching from index 10 to avoid artifacts near r=0.
        r_cut_idx = 0
        for i in range(10, len(phi_r) - 1):
            if phi_r[i] > 0 and phi_r[i+1] <= 0:
                r_cut_idx = i + 1   # index just after the crossing
                break

        if r_cut_idx == 0:
            # If no crossing found (e.g., potential is always positive or always negative),
            # simply extend by zero padding.
            final_r_phi = np.pad(r_phi_raw, (0, add_n), 'constant')
        else:
            # Split phi(r) into three parts:
            #   inner part: from start to r_cut_idx (repulsive/attractive core)
            #   gap part:   a region of length add_n that will be filled with smoothed random noise
            #   outer part: from r_cut_idx onward (original tail)
            phi_inner = phi_r[:r_cut_idx]

            # Create a gap array of zeros, then add Gaussian noise (mean=0, std=0.1)
            phi_gap = np.zeros(add_n)
            phi_gap_rand = []
            for v in phi_gap:
                val = float(v)
                val += np.random.normal(0, 0.1)
                phi_gap_rand.append(val)
            # Smooth the noisy gap with a Gaussian filter (sigma=10)
            phi_gap_smoothed = gaussian_filter1d(phi_gap_rand, sigma=10)

            # Process the outer tail: add noise proportional to the absolute value of the original.
            phi_outer = phi_r[r_cut_idx:]
            r_phi_scaled = []
            for v in phi_outer:
                val = float(v)
                val += np.random.normal(0, abs(val))
                r_phi_scaled.append(val)
            # Smooth the noisy outer tail
            smoothed = gaussian_filter1d(r_phi_scaled, sigma=10)

            # Concatenate the three parts to form the new phi(r) array.
            # Note: The length of new_phi_total should be n_r + add_n = new_n_r.
            new_phi_total = np.concatenate([phi_inner, phi_gap_smoothed, smoothed])

            # Convert back to the file format: r_new * phi_new (element-wise product)
            # new_r_coords has length new_n_r, matching new_phi_total.
            final_r_phi = new_phi_total * new_r_coords

        modified_pairs.append(final_r_phi)

    # ----- 4. Write the modified potential to the output file -----
    with open(output_file, 'w') as f:
        # Write the original header lines (unchanged)
        f.writelines(header)

        # Write line 4: number of types and element names
        f.write(f"{n_types} {' '.join(elements)}\n")

        # Write line 5: grid parameters (note: new_n_r and new_cutoff are used)
        f.write(f"{n_rho:10d} {d_rho:16.10e} {new_n_r:10d} {dr:16.10e} {new_cutoff:16.10e}\n")

        # Write each element's data block
        for data in atom_data:
            f.write(data['prop'])   # metadata line (atomic number, mass, lattice const, structure)
            # Write F(rho) array: 5 numbers per line, separated by space, with newline after each group
            for i, val in enumerate(data['f']):
                f.write(f"{val:16.10e}" + ("\n" if (i+1)%5==0 or i==len(data['f'])-1 else " "))
            # Write rho(r) array (extended) with same formatting
            for i, val in enumerate(data['rho']):
                f.write(f"{val:16.10e}" + ("\n" if (i+1)%5==0 or i==len(data['rho'])-1 else " "))

        # Write all modified pair potentials (r*phi(r))
        for r_phi in modified_pairs:
            for i, val in enumerate(r_phi):
                f.write(f"{val:16.10e}" + ("\n" if (i+1)%5==0 or i==len(r_phi)-1 else " "))

    print(f"done shifting")

# Example usage: process "AlCu.eam.alloy" and produce "min.shift.AlCu.eam.alloy"
modify_eam_alloy_correct_phi("AlCu.eam.alloy", "min.shift.AlCu.eam.alloy")

==> rebound.py <==
# $ python3 -m venv venv
# $ source venv/bin/activate
# (venv) $ pip3 install rebound -i https://pypi.tuna.tsinghua.edu.cn/simple
# above is how to set up a local virtual environment for rebound

import rebound
import numpy as np
import sys

I=float(sys.argv[1])

# --- 1. Parameter settings ---
N_BRIGHT=int((1+I)*10000)
N_DARK=20000-N_BRIGHT
R_BRIGHT = 0.2
R_DARK = 0
TIMESTEP = 0.05   

def resolve_collision(sim_pointer, collision_case):
    """
    Custom collision resolution.
    REBOUND calls this function when a collision between two particles (p1, p2) is detected.
    """
    sim = sim_pointer.contents # get the simulation object
    # get the indices of the two colliding particles
    p1 = sim.particles[collision_case.p1]
    p2 = sim.particles[collision_case.p2]
    
    # # If one of them is dark matter (r=0), do not handle collision, return 0 (let them pass through)
    # if p1.r <= 0 or p2.r <= 0:
    #     return 0
    # # If the two particles are not the same type, do not handle collision, return 0 (pass through)
    if p1.hash.value != p2.hash.value:
        return 0
    
    # Return 1 tells REBOUND to use its default elastic collision resolver, or you could manually modify velocities here
    return 1 
def calculate_rms(pos_array, com):
    if pos_array.size == 0:
        return 0.0
    # 1. Compute vector differences from the center of mass (broadcasting)
    diff = pos_array - com
    # 2. Compute squared distances r^2 = x^2 + y^2 + z^2
    dist_sq = np.sum(diff**2, axis=1)
    # 3. Take the mean and square root
    rms = np.sqrt(np.mean(dist_sq))
    return rms
def print_rms(sim,step):
    parts = sim.particles
    # --- 1. Extract positions of all currently remaining particles ---
    # Filter luminous matter (r > 0) and dark matter (r == 0)
    b_hash=rebound.hash("b")
    pos_b = np.array([[p.x, p.y, p.z] for p in sim.particles if p.hash.value == b_hash.value])
    pos_d = np.array([[p.x, p.y, p.z] for p in parts if p.hash.value != b_hash.value])

    # --- 2. Compute the center of mass (COM) for each type ---
    # Note: This assumes all particles have equal mass; if not, a weighted average is needed
    com_b = np.mean(pos_b, axis=0) if pos_b.size > 0 else np.array([0., 0., 0.])
    com_d = np.mean(pos_d, axis=0) if pos_d.size > 0 else np.array([0., 0., 0.])


    # Compute RMS results
    rms_b_self = calculate_rms(pos_b, com_b)
    rms_d_self = calculate_rms(pos_d, com_d)
    print(f"step: {step} luminous matter particle number: {pos_b.shape[0]} dark matter particle number: {pos_d.shape[0]} I= {(pos_b.shape[0]-pos_d.shape[0])/(pos_d.shape[0]+pos_b.shape[0])} DR = {rms_b_self - rms_d_self:.5f}")

# --- 2. Initialize simulation ---
sim = rebound.Simulation()
sim.G = 1.0
sim.integrator = "leapfrog"
sim.dt = TIMESTEP
sim.softening = 0.5

# Corrected collision configuration: specify detector and callback function
sim.collision = "line"
sim.collision_resolve = resolve_collision # pass the function name to resolve TypeError

# Enable OpenMP (if compiled successfully)
try:
    sim.openmp_threads = 18
except:
    pass
# Pre-generate all particle positions
positions = np.random.uniform(-50, 50, (N_BRIGHT + N_DARK, 3))
# --- 3. Particle initialization ---
print("Initializing particles...")
for i in range(N_BRIGHT + N_DARK):
    x, y, z = positions[i]
    # Calculate the distance from the origin (magnitude of the radius vector)
    r_vec = np.array([x, y, z])
    r = np.linalg.norm(r_vec)

    # Calculate enclosed total mass (uniform density)
    if r < 1e-10:  # avoid division by zero
        M_enclosed = 0.0
    else:
        # Sphere volume V = (4/3) * pi * r^3
        V_enclosed = (4.0 / 3.0) * np.pi * r**3
        # Total mass inside the sphere under uniform density
        M_enclosed = 0.02 * V_enclosed  # since each particle mass is 1, total mass approximates particle count

    # Compute required speed: for a particle to orbit uniformly on the surface of the sphere
    # Gravitational force provides centripetal force: G * M * m / r^2 = m * v^2 / r
    # Solving gives: v = sqrt(G * M / r)
    v = np.sqrt(sim.G * M_enclosed / (r + 1e-10))  # add small value to avoid division by zero

    # Generate a random velocity direction perpendicular to the radius vector
    # Find two random orthogonal vectors that are perpendicular to the radius vector (simplified: random perpendicular vector)
    if r > 1e-10:  # avoid zero radius vector
        # Randomly generate a vector perpendicular to the radius vector
        # Method: generate a random vector, then subtract its projection onto the radius vector
        random_vec = np.random.normal(0, 1, 3)
        proj_length = np.dot(random_vec, r_vec) / np.dot(r_vec, r_vec)
        proj_vec = proj_length * r_vec
        perp_vec = random_vec - proj_vec
        # Normalize the perpendicular vector
        perp_vec_norm = perp_vec / np.linalg.norm(perp_vec) if np.linalg.norm(perp_vec) > 0 else np.zeros(3)
        # Compute velocity vector (magnitude v, direction perpendicular to radius vector)
        vx, vy, vz = v * perp_vec_norm
    else:
        # If the radius vector is nearly zero, assign a random velocity direction
        vx, vy, vz = np.random.normal(0, v, 3)
        # Re-normalize the speed (since normal distribution does not guarantee exact magnitude)
        speed = np.sqrt(vx**2 + vy**2 + vz**2)
        if speed > 0:
            vx, vy, vz = vx * v / speed, vy * v / speed, vz * v / speed

    # vx,vy,vz=np.random.normal(0,5,3)
    # vx=0
    # vy=0
    # vz=0
    if i < N_BRIGHT:
        sim.add(m=1, x=x, y=y, z=z, vx=vx,vy=vy,vz=vz,r=R_BRIGHT,hash="b")
    else:
        sim.add(m=1, x=x, y=y, z=z,vx=vx,vy=vy,vz=vz, r=R_DARK,hash="d")

sim.move_to_com()

step = 0
v_bak=0
N_bak=0
print_rms(sim,0)
while sim.t < 2000.0:
    sim.step()
    step += 1
    print_rms(sim,step)
